Incommensurate and multiple-$\boldsymbol{q}$ magnetic misfit order in the frustrated quantum-spin-ladder material antlerite, Cu$_3$SO$_4$(OH)$_4$

In frustrated magnetic systems, the competition amongst interactions can introduce extremely high degeneracy and prevent the system from readily selecting a unique ground state. In such cases, the magnetic order is often exquisitely sensitive to the balance among the interactions, allowing tuning among novel magnetically ordered phases. In antlerite, Cu$_3$SO$_4$(OH)$_4$, Cu$^{2+}$ ($S=1/2$) quantum spins populate three-leg zigzag ladders in a highly frustrated quasi-one-dimensional structural motif. We demonstrate that at zero applied field, in addition to its recently reported low-temperature phase of coupled ferromagnetic and antiferromagnetic spin chains, this mineral hosts an incommensurate helical+cycloidal state, an idle-spin state, and a multiple-$q$ phase which is the magnetic analog of misfit crystal structures. The antiferromagnetic order on the central leg is reentrant. The high tunability of the magnetism in antlerite makes it a particularly promising platform for pursuing exotic magnetic order.

==> anc/Icom.mcif <==
#  ------------------------------------------------
#  Magnetic CIF file generated from script
#  ------------------------------------------------
# This is a simple mCIF in P1 in the magnetic unit cell

data_
_citation_journal_abbrev ?
_citation_journal_volume ?
_citation_page_first     ?
_citation_page_last      ?
_citation_article_id     ?
_citation_year           ?
loop_
_citation_author_name
?

_atomic_positions_source_database_code_ICSD  ?
_atomic_positions_source_other    .  

_Neel_temperature  ?
_magn_diffrn_temperature  ?
_exptl_crystal_magnetic_properties_details
;
;

_magnetic_space_group_standard_setting  'no'

_space_group.magn_number_BNS  ?
_space_group.magn_name_BNS    ?
_space_group.magn_number_OG   ?
_space_group.magn_name_OG     ?

_cell_length_a          82.08
_cell_length_b          6.0331
_cell_length_c         11.9507
_cell_angle_alpha      90.0
_cell_angle_beta       90.0
_cell_angle_gamma      90.0

loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1   x,y,z,+1

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy

CU_1 CU 0.099535 0.75 0.99866 1.00000
CU_2 CU 0.199535 0.75 0.99866 1.00000
CU_3 CU 0.299535 0.75 0.99866 1.00000
CU_4 CU 0.39953500000000003 0.75 0.99866 1.00000
CU_5 CU 0.499535 0.75 0.99866 1.00000
CU_6 CU 0.599535 0.75 0.99866 1.00000
CU_7 CU 0.699535 0.75 0.99866 1.00000
CU_8 CU 0.799535 0.75 0.99866 1.00000
CU_9 CU 0.899535 0.75 0.99866 1.00000
CU_10 CU 0.9995350000000001 0.75 0.99866 1.00000
CU_11 CU 0.07900199999999999 0.49698 0.37402 1.00000
CU_12 CU 0.179002 0.49698 0.37402 1.00000
CU_13 CU 0.27900200000000003 0.49698 0.37402 1.00000
CU_14 CU 0.379002 0.49698 0.37402 1.00000
CU_15 CU 0.47900200000000004 0.49698 0.37402 1.00000
CU_16 CU 0.579002 0.49698 0.37402 1.00000
CU_17 CU 0.679002 0.49698 0.37402 1.00000
CU_18 CU 0.779002 0.49698 0.37402 1.00000
CU_19 CU 0.8790020000000001 0.49698 0.37402 1.00000
CU_20 CU 0.979002 0.49698 0.37402 1.00000
CU_21 CU 0.07900199999999999 0.00302 0.37402 1.00000
CU_22 CU 0.179002 0.00302 0.37402 1.00000
CU_23 CU 0.27900200000000003 0.00302 0.37402 1.00000
CU_24 CU 0.379002 0.00302 0.37402 1.00000
CU_25 CU 0.47900200000000004 0.00302 0.37402 1.00000
CU_26 CU 0.579002 0.00302 0.37402 1.00000
CU_27 CU 0.679002 0.00302 0.37402 1.00000
CU_28 CU 0.779002 0.00302 0.37402 1.00000
CU_29 CU 0.8790020000000001 0.00302 0.37402 1.00000
CU_30 CU 0.979002 0.00302 0.37402 1.00000
CU_31 CU 0.070998 0.50302 0.87402 1.00000
CU_32 CU 0.170998 0.50302 0.87402 1.00000
CU_33 CU 0.27099799999999996 0.50302 0.87402 1.00000
CU_34 CU 0.370998 0.50302 0.87402 1.00000
CU_35 CU 0.47099799999999997 0.50302 0.87402 1.00000
CU_36 CU 0.570998 0.50302 0.87402 1.00000
CU_37 CU 0.670998 0.50302 0.87402 1.00000
CU_38 CU 0.770998 0.50302 0.87402 1.00000
CU_39 CU 0.8709979999999999 0.50302 0.87402 1.00000
CU_40 CU 0.970998 0.50302 0.87402 1.00000
CU_41 CU 0.070998 0.99698 0.87402 1.00000
CU_42 CU 0.170998 0.99698 0.87402 1.00000
CU_43 CU 0.27099799999999996 0.99698 0.87402 1.00000
CU_44 CU 0.370998 0.99698 0.87402 1.00000
CU_45 CU 0.47099799999999997 0.99698 0.87402 1.00000
CU_46 CU 0.570998 0.99698 0.87402 1.00000
CU_47 CU 0.670998 0.99698 0.87402 1.00000
CU_48 CU 0.770998 0.99698 0.87402 1.00000
CU_49 CU 0.8709979999999999 0.99698 0.87402 1.00000
CU_50 CU 0.970998 0.99698 0.87402 1.00000
CU_51 CU 0.050465 0.25 0.49866 1.00000
CU_52 CU 0.15046500000000002 0.25 0.49866 1.00000
CU_53 CU 0.250465 0.25 0.49866 1.00000
CU_54 CU 0.35046499999999997 0.25 0.49866 1.00000
CU_55 CU 0.450465 0.25 0.49866 1.00000
CU_56 CU 0.550465 0.25 0.49866 1.00000
CU_57 CU 0.650465 0.25 0.49866 1.00000
CU_58 CU 0.7504649999999999 0.25 0.49866 1.00000
CU_59 CU 0.850465 0.25 0.49866 1.00000
CU_60 CU 0.950465 0.25 0.49866 1.00000
CU_61 CU 0.049535 0.75 0.50134 1.00000
CU_62 CU 0.149535 0.75 0.50134 1.00000
CU_63 CU 0.249535 0.75 0.50134 1.00000
CU_64 CU 0.34953500000000004 0.75 0.50134 1.00000
CU_65 CU 0.449535 0.75 0.50134 1.00000
CU_66 CU 0.549535 0.75 0.50134 1.00000
CU_67 CU 0.649535 0.75 0.50134 1.00000
CU_68 CU 0.7495350000000001 0.75 0.50134 1.00000
CU_69 CU 0.849535 0.75 0.50134 1.00000
CU_70 CU 0.949535 0.75 0.50134 1.00000
CU_71 CU 0.029002 0.00302 0.12598 1.00000
CU_72 CU 0.129002 0.00302 0.12598 1.00000
CU_73 CU 0.229002 0.00302 0.12598 1.00000
CU_74 CU 0.329002 0.00302 0.12598 1.00000
CU_75 CU 0.429002 0.00302 0.12598 1.00000
CU_76 CU 0.529002 0.00302 0.12598 1.00000
CU_77 CU 0.6290020000000001 0.00302 0.12598 1.00000
CU_78 CU 0.729002 0.00302 0.12598 1.00000
CU_79 CU 0.829002 0.00302 0.12598 1.00000
CU_80 CU 0.929002 0.00302 0.12598 1.00000
CU_81 CU 0.029002 0.49698 0.12598 1.00000
CU_82 CU 0.129002 0.49698 0.12598 1.00000
CU_83 CU 0.229002 0.49698 0.12598 1.00000
CU_84 CU 0.329002 0.49698 0.12598 1.00000
CU_85 CU 0.429002 0.49698 0.12598 1.00000
CU_86 CU 0.529002 0.49698 0.12598 1.00000
CU_87 CU 0.6290020000000001 0.49698 0.12598 1.00000
CU_88 CU 0.729002 0.49698 0.12598 1.00000
CU_89 CU 0.829002 0.49698 0.12598 1.00000
CU_90 CU 0.929002 0.49698 0.12598 1.00000
CU_91 CU 0.020998 0.99698 0.62598 1.00000
CU_92 CU 0.12099800000000001 0.99698 0.62598 1.00000
CU_93 CU 0.22099799999999997 0.99698 0.62598 1.00000
CU_94 CU 0.320998 0.99698 0.62598 1.00000
CU_95 CU 0.420998 0.99698 0.62598 1.00000
CU_96 CU 0.520998 0.99698 0.62598 1.00000
CU_97 CU 0.6209979999999999 0.99698 0.62598 1.00000
CU_98 CU 0.720998 0.99698 0.62598 1.00000
CU_99 CU 0.820998 0.99698 0.62598 1.00000
CU_100 CU 0.920998 0.99698 0.62598 1.00000
CU_101 CU 0.020998 0.50302 0.62598 1.00000
CU_102 CU 0.12099800000000001 0.50302 0.62598 1.00000
CU_103 CU 0.22099799999999997 0.50302 0.62598 1.00000
CU_104 CU 0.320998 0.50302 0.62598 1.00000
CU_105 CU 0.420998 0.50302 0.62598 1.00000
CU_106 CU 0.520998 0.50302 0.62598 1.00000
CU_107 CU 0.6209979999999999 0.50302 0.62598 1.00000
CU_108 CU 0.720998 0.50302 0.62598 1.00000
CU_109 CU 0.820998 0.50302 0.62598 1.00000
CU_110 CU 0.920998 0.50302 0.62598 1.00000
CU_111 CU 0.00046499999999999997 0.25 0.00134 1.00000
CU_112 CU 0.100465 0.25 0.00134 1.00000
CU_113 CU 0.20046499999999998 0.25 0.00134 1.00000
CU_114 CU 0.300465 0.25 0.00134 1.00000
CU_115 CU 0.40046499999999996 0.25 0.00134 1.00000
CU_116 CU 0.5004649999999999 0.25 0.00134 1.00000
CU_117 CU 0.600465 0.25 0.00134 1.00000
CU_118 CU 0.700465 0.25 0.00134 1.00000
CU_119 CU 0.800465 0.25 0.00134 1.00000
CU_120 CU 0.900465 0.25 0.00134 1.00000

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.spherical_modulus
CU_1 0.09757 0.0 0.07089 0.1206
CU_2 0.03727 0.0 0.1147 0.1206
CU_3 -0.03727 0.0 0.1147 0.1206
CU_4 -0.09757 0.0 0.07089 0.1206
CU_5 -0.1206 0.0 -0.0 0.1206
CU_6 -0.09757 0.0 -0.07089 0.1206
CU_7 -0.03727 0.0 -0.1147 0.1206
CU_8 0.03727 0.0 -0.1147 0.1206
CU_9 0.09757 0.0 -0.07089 0.1206
CU_10 0.1206 0.0 0.0 0.1206
CU_11 0.0 0.0 -0.40324 0.40324
CU_12 0.0 -0.08946 -0.32623 0.33827
CU_13 0.0 -0.14474 -0.12461 0.19099
CU_14 0.0 -0.14474 0.12461 0.19099
CU_15 0.0 -0.08946 0.32623 0.33827
CU_16 0.0 0.0 0.40324 0.40324
CU_17 0.0 0.08946 0.32623 0.33827
CU_18 0.0 0.14474 0.12461 0.19099
CU_19 0.0 0.14474 -0.12461 0.19099
CU_20 0.0 0.08945 -0.32623 0.33827
CU_21 0.0 0.0 -0.40324 0.40324
CU_22 0.0 -0.08946 -0.32623 0.33827
CU_23 0.0 -0.14474 -0.12461 0.19099
CU_24 0.0 -0.14474 0.12461 0.19099
CU_25 0.0 -0.08946 0.32623 0.33827
CU_26 0.0 0.0 0.40324 0.40324
CU_27 0.0 0.08946 0.32623 0.33827
CU_28 0.0 0.14474 0.12461 0.19099
CU_29 0.0 0.14474 -0.12461 0.19099
CU_30 0.0 0.08945 -0.32623 0.33827
CU_31 0.0 0.0 -0.40324 0.40324
CU_32 0.0 -0.08946 -0.32623 0.33827
CU_33 0.0 -0.14474 -0.12461 0.19099
CU_34 0.0 -0.14474 0.12461 0.19099
CU_35 0.0 -0.08946 0.32623 0.33827
CU_36 0.0 0.0 0.40324 0.40324
CU_37 0.0 0.08946 0.32623 0.33827
CU_38 0.0 0.14474 0.12461 0.19099
CU_39 0.0 0.14474 -0.12461 0.19099
CU_40 0.0 0.08945 -0.32623 0.33827
CU_41 0.0 0.0 -0.40324 0.40324
CU_42 0.0 -0.08946 -0.32623 0.33827
CU_43 0.0 -0.14474 -0.12461 0.19099
CU_44 0.0 -0.14474 0.12461 0.19099
CU_45 0.0 -0.08946 0.32623 0.33827
CU_46 0.0 0.0 0.40324 0.40324
CU_47 0.0 0.08946 0.32623 0.33827
CU_48 0.0 0.14474 0.12461 0.19099
CU_49 0.0 0.14474 -0.12461 0.19099
CU_50 0.0 0.08945 -0.32623 0.33827
CU_51 0.08552 0.0 0.08503 0.1206
CU_52 0.01921 0.0 0.11906 0.1206
CU_53 -0.05444 0.0 0.10761 0.1206
CU_54 -0.1073 0.0 0.05506 0.1206
CU_55 -0.11917 0.0 -0.01852 0.1206
CU_56 -0.08552 0.0 -0.08503 0.1206
CU_57 -0.01921 0.0 -0.11906 0.1206
CU_58 0.05444 0.0 -0.10761 0.1206
CU_59 0.1073 0.0 -0.05506 0.1206
CU_60 0.11917 0.0 0.01852 0.1206
CU_61 -0.1206 0.0 0.0 0.1206
CU_62 -0.09757 0.0 -0.07089 0.1206
CU_63 -0.03727 0.0 -0.1147 0.1206
CU_64 0.03727 0.0 -0.1147 0.1206
CU_65 0.09757 0.0 -0.07089 0.1206
CU_66 0.1206 0.0 0.0 0.1206
CU_67 0.09757 0.0 0.07089 0.1206
CU_68 0.03727 0.0 0.1147 0.1206
CU_69 -0.03727 0.0 0.1147 0.1206
CU_70 -0.09757 0.0 0.07089 0.1206
CU_71 0.0 0.0 0.40324 0.40324
CU_72 0.0 0.08946 0.32623 0.33827
CU_73 0.0 0.14474 0.12461 0.19099
CU_74 0.0 0.14474 -0.12461 0.19099
CU_75 0.0 0.08946 -0.32623 0.33827
CU_76 0.0 -0.0 -0.40324 0.40324
CU_77 0.0 -0.08946 -0.32623 0.33827
CU_78 0.0 -0.14474 -0.12461 0.19099
CU_79 0.0 -0.14474 0.12461 0.19099
CU_80 0.0 -0.08945 0.32623 0.33827
CU_81 0.0 0.0 0.40324 0.40324
CU_82 0.0 0.08946 0.32623 0.33827
CU_83 0.0 0.14474 0.12461 0.19099
CU_84 0.0 0.14474 -0.12461 0.19099
CU_85 0.0 0.08946 -0.32623 0.33827
CU_86 0.0 -0.0 -0.40324 0.40324
CU_87 0.0 -0.08946 -0.32623 0.33827
CU_88 0.0 -0.14474 -0.12461 0.19099
CU_89 0.0 -0.14474 0.12461 0.19099
CU_90 0.0 -0.08945 0.32623 0.33827
CU_91 0.0 0.0 0.40324 0.40324
CU_92 0.0 0.08946 0.32623 0.33827
CU_93 0.0 0.14474 0.12461 0.19099
CU_94 0.0 0.14474 -0.12461 0.19099
CU_95 0.0 0.08946 -0.32623 0.33827
CU_96 0.0 -0.0 -0.40324 0.40324
CU_97 0.0 -0.08946 -0.32623 0.33827
CU_98 0.0 -0.14474 -0.12461 0.19099
CU_99 0.0 -0.14474 0.12461 0.19099
CU_100 0.0 -0.08945 0.32623 0.33827
CU_101 0.0 0.0 0.40324 0.40324
CU_102 0.0 0.08946 0.32623 0.33827
CU_103 0.0 0.14474 0.12461 0.19099
CU_104 0.0 0.14474 -0.12461 0.19099
CU_105 0.0 0.08946 -0.32623 0.33827
CU_106 0.0 -0.0 -0.40324 0.40324
CU_107 0.0 -0.08946 -0.32623 0.33827
CU_108 0.0 -0.14474 -0.12461 0.19099
CU_109 0.0 -0.14474 0.12461 0.19099
CU_110 0.0 -0.08945 0.32623 0.33827
CU_111 -0.08552 0.0 -0.08503 0.1206
CU_112 -0.01921 0.0 -0.11906 0.1206
CU_113 0.05444 0.0 -0.10761 0.1206
CU_114 0.1073 0.0 -0.05506 0.1206
CU_115 0.11917 0.0 0.01852 0.1206
CU_116 0.08552 0.0 0.08503 0.1206
CU_117 0.01921 0.0 0.11906 0.1206
CU_118 -0.05444 0.0 0.10761 0.1206
CU_119 -0.1073 0.0 0.05506 0.1206
CU_120 -0.11917 0.0 -0.01852 0.1206


==> anc/IdleSpin.mcif <==
#  ---------------------------------------------
#  Magnetic CIF file generated by FullProf in P1
#  ---------------------------------------------
# This is a simple mCIF in P1 in the magnetic unit cell
# This is valid only for commensurate structures
# (waiting for a more appropriate tool in the future...)
# MagCIF file for: Magnetic Phase
#   Date: 12/05/2022  Time: 15:33:17.233
 
data_
_citation_journal_abbrev ?
_citation_journal_volume ?
_citation_page_first     ?
_citation_page_last      ?
_citation_article_id     ?
_citation_year           ?
loop_
_citation_author_name
?

_atomic_positions_source_database_code_ICSD  ?
_atomic_positions_source_other    .  

_Neel_temperature  ?
_magn_diffrn_temperature  ?
_exptl_crystal_magnetic_properties_details
;
;
 
_magnetic_space_group_standard_setting  'no'
_parent_space_group.name_H-M  "P -1"

_space_group.magn_number_BNS  ?
_space_group.magn_name_BNS    ?
_space_group.magn_number_OG   ?
_space_group.magn_name_OG     ?


_cell_length_a     8.20971
_cell_length_b     6.03374
_cell_length_c     11.9527
_cell_angle_alpha  90.0000
_cell_angle_beta   90.0000
_cell_angle_gamma  90.0000

loop_
_magnetic_propagation_vector_seq_id
_magnetic_propagation_vector_kxkykz
Kv_1  '0,0,0'

loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1   x,y,z,+1

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
CU1_1            Cu         0.00465       0.25000       0.00134  1.0000
CU1_2            Cu         0.49535       0.75000       0.50134  1.0000
CU1_3            Cu         0.99535       0.75000       0.99866  1.0000
CU1_4            Cu         0.50465       0.25000       0.49866  1.0000
CU2_1            Cu         0.29002       0.00302       0.12598  1.0000
CU2_2            Cu         0.20998       0.99698       0.62598  1.0000
CU2_3            Cu         0.70998       0.50302       0.87402  1.0000
CU2_4            Cu         0.79002       0.49698       0.37402  1.0000
CU2_5            Cu         0.70998       0.99698       0.87402  1.0000
CU2_6            Cu         0.79002       0.00302       0.37402  1.0000
CU2_7            Cu         0.29002       0.49698       0.12598  1.0000
CU2_8            Cu         0.20998       0.50302       0.62598  1.0000

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.spherical_modulus
CU1_1               0.00000  0.00000  0.00000  0.00000
CU1_2               0.00000  0.00000  0.00000  0.00000
CU1_3               0.00000  0.00000  0.00000  0.00000
CU1_4               0.00000  0.00000  0.00000  0.00000
CU2_1               0.00000  0.00000  0.80201  0.80201
CU2_2               0.00000  0.00000  0.80201  0.80201
CU2_3               0.00000  0.00000 -0.8020  0.80201
CU2_4               0.00000  0.00000  -0.8020  0.80201
CU2_5               0.00000  0.00000 -0.8020  0.80201
CU2_6               0.00000  0.00000 -0.8020  0.80201
CU2_7               0.00000  0.00000  0.80201  0.80201
CU2_8               0.00000  0.00000  0.80201  0.80201



==> anc/MultiQ.mcif <==
#  ------------------------------------------------
#  Magnetic CIF file generated from script
#  ------------------------------------------------
# This is a simple mCIF in P1 in the magnetic unit cell

data_
_citation_journal_abbrev ?
_citation_journal_volume ?
_citation_page_first     ?
_citation_page_last      ?
_citation_article_id     ?
_citation_year           ?
loop_
_citation_author_name
?

_atomic_positions_source_database_code_ICSD  ?
_atomic_positions_source_other    .  

_Neel_temperature  ?
_magn_diffrn_temperature  ?
_exptl_crystal_magnetic_properties_details
;
;

_magnetic_space_group_standard_setting  'no'

_space_group.magn_number_BNS  ?
_space_group.magn_name_BNS    ?
_space_group.magn_number_OG   ?
_space_group.magn_name_OG     ?

_cell_length_a          82.08
_cell_length_b          6.0331
_cell_length_c         11.9507
_cell_angle_alpha      90.0
_cell_angle_beta       90.0
_cell_angle_gamma      90.0

loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1   x,y,z,+1

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy

CU_1 CU 0.099535 0.75 0.99866 1.00000
CU_2 CU 0.199535 0.75 0.99866 1.00000
CU_3 CU 0.299535 0.75 0.99866 1.00000
CU_4 CU 0.39953500000000003 0.75 0.99866 1.00000
CU_5 CU 0.499535 0.75 0.99866 1.00000
CU_6 CU 0.599535 0.75 0.99866 1.00000
CU_7 CU 0.699535 0.75 0.99866 1.00000
CU_8 CU 0.799535 0.75 0.99866 1.00000
CU_9 CU 0.899535 0.75 0.99866 1.00000
CU_10 CU 0.9995350000000001 0.75 0.99866 1.00000
CU_11 CU 0.07900199999999999 0.49698 0.37402 1.00000
CU_12 CU 0.179002 0.49698 0.37402 1.00000
CU_13 CU 0.27900200000000003 0.49698 0.37402 1.00000
CU_14 CU 0.379002 0.49698 0.37402 1.00000
CU_15 CU 0.47900200000000004 0.49698 0.37402 1.00000
CU_16 CU 0.579002 0.49698 0.37402 1.00000
CU_17 CU 0.679002 0.49698 0.37402 1.00000
CU_18 CU 0.779002 0.49698 0.37402 1.00000
CU_19 CU 0.8790020000000001 0.49698 0.37402 1.00000
CU_20 CU 0.979002 0.49698 0.37402 1.00000
CU_21 CU 0.07900199999999999 0.00302 0.37402 1.00000
CU_22 CU 0.179002 0.00302 0.37402 1.00000
CU_23 CU 0.27900200000000003 0.00302 0.37402 1.00000
CU_24 CU 0.379002 0.00302 0.37402 1.00000
CU_25 CU 0.47900200000000004 0.00302 0.37402 1.00000
CU_26 CU 0.579002 0.00302 0.37402 1.00000
CU_27 CU 0.679002 0.00302 0.37402 1.00000
CU_28 CU 0.779002 0.00302 0.37402 1.00000
CU_29 CU 0.8790020000000001 0.00302 0.37402 1.00000
CU_30 CU 0.979002 0.00302 0.37402 1.00000
CU_31 CU 0.070998 0.50302 0.87402 1.00000
CU_32 CU 0.170998 0.50302 0.87402 1.00000
CU_33 CU 0.27099799999999996 0.50302 0.87402 1.00000
CU_34 CU 0.370998 0.50302 0.87402 1.00000
CU_35 CU 0.47099799999999997 0.50302 0.87402 1.00000
CU_36 CU 0.570998 0.50302 0.87402 1.00000
CU_37 CU 0.670998 0.50302 0.87402 1.00000
CU_38 CU 0.770998 0.50302 0.87402 1.00000
CU_39 CU 0.8709979999999999 0.50302 0.87402 1.00000
CU_40 CU 0.970998 0.50302 0.87402 1.00000
CU_41 CU 0.070998 0.99698 0.87402 1.00000
CU_42 CU 0.170998 0.99698 0.87402 1.00000
CU_43 CU 0.27099799999999996 0.99698 0.87402 1.00000
CU_44 CU 0.370998 0.99698 0.87402 1.00000
CU_45 CU 0.47099799999999997 0.99698 0.87402 1.00000
CU_46 CU 0.570998 0.99698 0.87402 1.00000
CU_47 CU 0.670998 0.99698 0.87402 1.00000
CU_48 CU 0.770998 0.99698 0.87402 1.00000
CU_49 CU 0.8709979999999999 0.99698 0.87402 1.00000
CU_50 CU 0.970998 0.99698 0.87402 1.00000
CU_51 CU 0.050465 0.25 0.49866 1.00000
CU_52 CU 0.15046500000000002 0.25 0.49866 1.00000
CU_53 CU 0.250465 0.25 0.49866 1.00000
CU_54 CU 0.35046499999999997 0.25 0.49866 1.00000
CU_55 CU 0.450465 0.25 0.49866 1.00000
CU_56 CU 0.550465 0.25 0.49866 1.00000
CU_57 CU 0.650465 0.25 0.49866 1.00000
CU_58 CU 0.7504649999999999 0.25 0.49866 1.00000
CU_59 CU 0.850465 0.25 0.49866 1.00000
CU_60 CU 0.950465 0.25 0.49866 1.00000
CU_61 CU 0.049535 0.75 0.50134 1.00000
CU_62 CU 0.149535 0.75 0.50134 1.00000
CU_63 CU 0.249535 0.75 0.50134 1.00000
CU_64 CU 0.34953500000000004 0.75 0.50134 1.00000
CU_65 CU 0.449535 0.75 0.50134 1.00000
CU_66 CU 0.549535 0.75 0.50134 1.00000
CU_67 CU 0.649535 0.75 0.50134 1.00000
CU_68 CU 0.7495350000000001 0.75 0.50134 1.00000
CU_69 CU 0.849535 0.75 0.50134 1.00000
CU_70 CU 0.949535 0.75 0.50134 1.00000
CU_71 CU 0.029002 0.00302 0.12598 1.00000
CU_72 CU 0.129002 0.00302 0.12598 1.00000
CU_73 CU 0.229002 0.00302 0.12598 1.00000
CU_74 CU 0.329002 0.00302 0.12598 1.00000
CU_75 CU 0.429002 0.00302 0.12598 1.00000
CU_76 CU 0.529002 0.00302 0.12598 1.00000
CU_77 CU 0.6290020000000001 0.00302 0.12598 1.00000
CU_78 CU 0.729002 0.00302 0.12598 1.00000
CU_79 CU 0.829002 0.00302 0.12598 1.00000
CU_80 CU 0.929002 0.00302 0.12598 1.00000
CU_81 CU 0.029002 0.49698 0.12598 1.00000
CU_82 CU 0.129002 0.49698 0.12598 1.00000
CU_83 CU 0.229002 0.49698 0.12598 1.00000
CU_84 CU 0.329002 0.49698 0.12598 1.00000
CU_85 CU 0.429002 0.49698 0.12598 1.00000
CU_86 CU 0.529002 0.49698 0.12598 1.00000
CU_87 CU 0.6290020000000001 0.49698 0.12598 1.00000
CU_88 CU 0.729002 0.49698 0.12598 1.00000
CU_89 CU 0.829002 0.49698 0.12598 1.00000
CU_90 CU 0.929002 0.49698 0.12598 1.00000
CU_91 CU 0.020998 0.99698 0.62598 1.00000
CU_92 CU 0.12099800000000001 0.99698 0.62598 1.00000
CU_93 CU 0.22099799999999997 0.99698 0.62598 1.00000
CU_94 CU 0.320998 0.99698 0.62598 1.00000
CU_95 CU 0.420998 0.99698 0.62598 1.00000
CU_96 CU 0.520998 0.99698 0.62598 1.00000
CU_97 CU 0.6209979999999999 0.99698 0.62598 1.00000
CU_98 CU 0.720998 0.99698 0.62598 1.00000
CU_99 CU 0.820998 0.99698 0.62598 1.00000
CU_100 CU 0.920998 0.99698 0.62598 1.00000
CU_101 CU 0.020998 0.50302 0.62598 1.00000
CU_102 CU 0.12099800000000001 0.50302 0.62598 1.00000
CU_103 CU 0.22099799999999997 0.50302 0.62598 1.00000
CU_104 CU 0.320998 0.50302 0.62598 1.00000
CU_105 CU 0.420998 0.50302 0.62598 1.00000
CU_106 CU 0.520998 0.50302 0.62598 1.00000
CU_107 CU 0.6209979999999999 0.50302 0.62598 1.00000
CU_108 CU 0.720998 0.50302 0.62598 1.00000
CU_109 CU 0.820998 0.50302 0.62598 1.00000
CU_110 CU 0.920998 0.50302 0.62598 1.00000
CU_111 CU 0.00046499999999999997 0.25 0.00134 1.00000
CU_112 CU 0.100465 0.25 0.00134 1.00000
CU_113 CU 0.20046499999999998 0.25 0.00134 1.00000
CU_114 CU 0.300465 0.25 0.00134 1.00000
CU_115 CU 0.40046499999999996 0.25 0.00134 1.00000
CU_116 CU 0.5004649999999999 0.25 0.00134 1.00000
CU_117 CU 0.600465 0.25 0.00134 1.00000
CU_118 CU 0.700465 0.25 0.00134 1.00000
CU_119 CU 0.800465 0.25 0.00134 1.00000
CU_120 CU 0.900465 0.25 0.00134 1.00000

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.spherical_modulus
CU_1 0.09757 0.0 0.07089 0.1206
CU_2 0.03727 0.0 0.1147 0.1206
CU_3 -0.03727 0.0 0.1147 0.1206
CU_4 -0.09757 0.0 0.07089 0.1206
CU_5 -0.1206 0.0 -0.0 0.1206
CU_6 -0.09757 0.0 -0.07089 0.1206
CU_7 -0.03727 0.0 -0.1147 0.1206
CU_8 0.03727 0.0 -0.1147 0.1206
CU_9 0.09757 0.0 -0.07089 0.1206
CU_10 0.1206 0.0 0.0 0.1206
CU_11 0.0 0.0 -0.89852 0.89852
CU_12 0.0 0.0 -0.89852 0.89852
CU_13 0.0 0.0 -0.89852 0.89852
CU_14 0.0 0.0 -0.89852 0.89852
CU_15 0.0 0.0 -0.89852 0.89852
CU_16 0.0 0.0 -0.89852 0.89852
CU_17 0.0 0.0 -0.89852 0.89852
CU_18 0.0 0.0 -0.89852 0.89852
CU_19 0.0 0.0 -0.89852 0.89852
CU_20 0.0 0.0 -0.89852 0.89852
CU_21 0.0 0.0 -0.89852 0.89852
CU_22 0.0 0.0 -0.89852 0.89852
CU_23 0.0 0.0 -0.89852 0.89852
CU_24 0.0 0.0 -0.89852 0.89852
CU_25 0.0 0.0 -0.89852 0.89852
CU_26 0.0 0.0 -0.89852 0.89852
CU_27 0.0 0.0 -0.89852 0.89852
CU_28 0.0 0.0 -0.89852 0.89852
CU_29 0.0 0.0 -0.89852 0.89852
CU_30 0.0 0.0 -0.89852 0.89852
CU_31 0.0 0.0 -0.89852 0.89852
CU_32 0.0 0.0 -0.89852 0.89852
CU_33 0.0 0.0 -0.89852 0.89852
CU_34 0.0 0.0 -0.89852 0.89852
CU_35 0.0 0.0 -0.89852 0.89852
CU_36 0.0 0.0 -0.89852 0.89852
CU_37 0.0 0.0 -0.89852 0.89852
CU_38 0.0 0.0 -0.89852 0.89852
CU_39 0.0 0.0 -0.89852 0.89852
CU_40 0.0 0.0 -0.89852 0.89852
CU_41 0.0 0.0 -0.89852 0.89852
CU_42 0.0 0.0 -0.89852 0.89852
CU_43 0.0 0.0 -0.89852 0.89852
CU_44 0.0 0.0 -0.89852 0.89852
CU_45 0.0 0.0 -0.89852 0.89852
CU_46 0.0 0.0 -0.89852 0.89852
CU_47 0.0 0.0 -0.89852 0.89852
CU_48 0.0 0.0 -0.89852 0.89852
CU_49 0.0 0.0 -0.89852 0.89852
CU_50 0.0 0.0 -0.89852 0.89852
CU_51 0.08552 0.0 0.08503 0.1206
CU_52 0.01921 0.0 0.11906 0.1206
CU_53 -0.05444 0.0 0.10761 0.1206
CU_54 -0.1073 0.0 0.05506 0.1206
CU_55 -0.11917 0.0 -0.01852 0.1206
CU_56 -0.08552 0.0 -0.08503 0.1206
CU_57 -0.01921 0.0 -0.11906 0.1206
CU_58 0.05444 0.0 -0.10761 0.1206
CU_59 0.1073 0.0 -0.05506 0.1206
CU_60 0.11917 0.0 0.01852 0.1206
CU_61 -0.1206 0.0 0.0 0.1206
CU_62 -0.09757 0.0 -0.07089 0.1206
CU_63 -0.03727 0.0 -0.1147 0.1206
CU_64 0.03727 0.0 -0.1147 0.1206
CU_65 0.09757 0.0 -0.07089 0.1206
CU_66 0.1206 0.0 0.0 0.1206
CU_67 0.09757 0.0 0.07089 0.1206
CU_68 0.03727 0.0 0.1147 0.1206
CU_69 -0.03727 0.0 0.1147 0.1206
CU_70 -0.09757 0.0 0.07089 0.1206
CU_71 0.0 0.0 0.89852 0.89852
CU_72 0.0 0.0 0.89852 0.89852
CU_73 0.0 0.0 0.89852 0.89852
CU_74 0.0 0.0 0.89852 0.89852
CU_75 0.0 0.0 0.89852 0.89852
CU_76 0.0 0.0 0.89852 0.89852
CU_77 0.0 0.0 0.89852 0.89852
CU_78 0.0 0.0 0.89852 0.89852
CU_79 0.0 0.0 0.89852 0.89852
CU_80 0.0 0.0 0.89852 0.89852
CU_81 0.0 0.0 0.89852 0.89852
CU_82 0.0 0.0 0.89852 0.89852
CU_83 0.0 0.0 0.89852 0.89852
CU_84 0.0 0.0 0.89852 0.89852
CU_85 0.0 0.0 0.89852 0.89852
CU_86 0.0 0.0 0.89852 0.89852
CU_87 0.0 0.0 0.89852 0.89852
CU_88 0.0 0.0 0.89852 0.89852
CU_89 0.0 0.0 0.89852 0.89852
CU_90 0.0 0.0 0.89852 0.89852
CU_91 0.0 0.0 0.89852 0.89852
CU_92 0.0 0.0 0.89852 0.89852
CU_93 0.0 0.0 0.89852 0.89852
CU_94 0.0 0.0 0.89852 0.89852
CU_95 0.0 0.0 0.89852 0.89852
CU_96 0.0 0.0 0.89852 0.89852
CU_97 0.0 0.0 0.89852 0.89852
CU_98 0.0 0.0 0.89852 0.89852
CU_99 0.0 0.0 0.89852 0.89852
CU_100 0.0 0.0 0.89852 0.89852
CU_101 0.0 0.0 0.89852 0.89852
CU_102 0.0 0.0 0.89852 0.89852
CU_103 0.0 0.0 0.89852 0.89852
CU_104 0.0 0.0 0.89852 0.89852
CU_105 0.0 0.0 0.89852 0.89852
CU_106 0.0 0.0 0.89852 0.89852
CU_107 0.0 0.0 0.89852 0.89852
CU_108 0.0 0.0 0.89852 0.89852
CU_109 0.0 0.0 0.89852 0.89852
CU_110 0.0 0.0 0.89852 0.89852
CU_111 -0.08552 0.0 -0.08503 0.1206
CU_112 -0.01921 0.0 -0.11906 0.1206
CU_113 0.05444 0.0 -0.10761 0.1206
CU_114 0.1073 0.0 -0.05506 0.1206
CU_115 0.11917 0.0 0.01852 0.1206
CU_116 0.08552 0.0 0.08503 0.1206
CU_117 0.01921 0.0 0.11906 0.1206
CU_118 -0.05444 0.0 0.10761 0.1206
CU_119 -0.1073 0.0 0.05506 0.1206
CU_120 -0.11917 0.0 -0.01852 0.1206

